Star formation and stellar & AGN feedback in the absence of accretion, not gas stripping, set the quenching timescale in satellite galaxies

Observational measurements hint at a peak in the quenching timescale of satellite galaxies in groups and clusters as a function of their stellar masses at $M_{\star} \approx 10^{9.5} \mathrm{M}_{\odot}$; less and more massive satellite galaxies quench faster. We investigate the origin of these trends using the EAGLE simulation in which they are qualitatively reproduced for satellites with $10^{9}<M_{\star}/\mathrm{M}_\odot<10^{11}$ around hosts of $10^{13}<M_\mathrm{200c}/\mathrm{M}_\odot<10^{14.6}$. We select gas particles of simulated galaxies at the time that they become satellites and track their evolution. Interpreting these data yields insights into the prevailing mechanism that leads to the depletion of the interstellar medium (ISM) and the cessation of star formation. We find that for satellites across our entire range in stellar mass the quenching timescale is to leading order set by the depletion of the ISM by star formation and stellar & AGN feedback in the absence of sustained accretion of fresh gas. The turnover in the quenching timescale as a function of stellar mass is a direct consequence of the maximum in the star formation efficiency (or equivalently the minimum in the total -- stellar plus AGN -- feedback efficiency) at the same stellar mass. We can discern the direct stripping of the ISM by ram pressure and/or tides in the simulations; these mechanisms modulate the quenching timescale but do not drive its overall scaling with satellite stellar mass. Our findings argue against a scenario in which the turnover in the quenching timescale is a consequence of the competing influences of gas stripping and 'starvation'.

==> autobib.py <==
import requests
import os
import re

bib_file = 'paper.bib'
aux_file = 'paper.aux'
blg_file = 'paper.blg'
api_token = 'FJtpWq84eDMotQfOjaEIA2gVRVY5F38f4JrqWT2c'
api_service = 'https://api.adsabs.harvard.edu/v1/export/bibtex'
warn_re = 'Warning--I didn\'t find a database entry for "(.*)"\n'


def get_bibtex(bibcode):
    response = requests.get(
        '{:s}/{:s}'.format(api_service, bibcode),
        headers={'Authorization': 'Bearer {:s}'.format(api_token)}
    )
    try:
        response.raise_for_status()
    except requests.exceptions.HTTPError:
        print('bibcode "{:s}" not found on ADS'.format(bibcode))
        raise
    else:
        print('got bibtex for bibcode "{:s}" from ADS'.format(bibcode))
        return response.text


missing_bibcodes = list()
os.system('bibtex {:s}'.format(aux_file))
with open(blg_file) as blg:
    for line in blg.readlines():
        re_result = re.search(warn_re, line)
        if re_result is not None:
            missing_bibcodes.append(re_result.group(1))

with open(bib_file, 'a+') as bib:
    for missing_bibcode in missing_bibcodes:
        try:
            missing_bibtex = get_bibtex(missing_bibcode)
        except requests.exceptions.HTTPError:
            continue
        bib.write(missing_bibtex)

os.system('bibtex {:s}'.format(aux_file))

